Measurement of the multiplicity dependence of $\mit\Upsilon$ production ratios in $pp$ collisions at $\sqrt{s}=13$ TeV

The $\mit{\Upsilon}(\mathrm{2}S)$ and $\mit{\Upsilon}(\mathrm{3}S)$ production cross-sections are measured relative to that of the $\mit{\Upsilon}(\mathrm{1}S)$ meson, as a function of charged-particle multiplicity in proton-proton collisions at a centre-of-mass energy of $13$ TeV. The measurement uses data collected by the LHCb experiment in 2018 corresponding to an integrated luminosity of 2 $\text{fb}^{-1}$. Both the $\mit{\Upsilon}(\mathrm{2}S)$-to-$\mit{\Upsilon}(\mathrm{1}S)$ and $\mit{\Upsilon}(\mathrm{3}S)$-to-$\mit{\Upsilon}(\mathrm{1}S)$ cross-section ratios are found to decrease significantly as a function of event multiplicity, with the $\mit{\Upsilon}(\mathrm{3}S)$-to-$\mit{\Upsilon}(\mathrm{1}S)$ ratio showing a steeper decline towards high multiplicity. This hierarchy is qualitatively consistent with the comover model predictions, indicating that final-state interactions play an important role in bottomonia production in high-multiplicity events.

==> figs/checkcolours.py <==
#!/usr/bin/env python
# Software to check the colour of a plot are understandable by colour-blind people
# Produces versions of the input images in different variants.
#
# Author for the EB: Francesco Dettori 
#
# Original software:
# Author: Loren Petrich, petrich (at) panix (dot) com, and lpetrich at various online venues. 
# Color-Blindness Simulator; uses the Python Image Library
# https://lpetrich.org/Science/ColorBlindnessSim/ColorBlindnessSim.html
# 


import sys
args = sys.argv


from PIL import Image
# Configuration from command line 
import argparse
parser = argparse.ArgumentParser(usage = 'usage: %(prog)s FILE ', description='Apply colour-blindness filters to images.  Does not accept pdf. ')
parser.add_argument("input_file", nargs = '+', metavar = 'FILE', help='files to be converted')


arguments = parser.parse_args()

# Possible filters (some of these are not used) 
cbnames = (\
	"No L (Red) - Protanopia",
	"No M (Green) - Deuteranopia",
	"No S (Blue) - Tritanopia",
	"Dog Vision",
	"Gray - Brightness",
	"Gray - L (Red)",
	"Gray - M (Green)",
	"Gray - S (Blue)"
)

# Color-blindness names and matrix values
cbmats = ( \
(0.202001295331, 0.991720719265, -0.193722014597, 0,
0.163800203026, 0.792663865514, 0.0435359314602, 0,
0.00913336570448, -0.0132684300993, 1.00413506439, 0),

(0.430749076295, 0.717402505462, -0.148151581757, 0,
0.336582831043, 0.574447762213, 0.0889694067435, 0,
-0.0236572929497, 0.0275635332006, 0.996093759749, 0),

(0.971710712275, 0.112392320487, -0.0841030327623, 0,
0.0219508442818, 0.817739672383, 0.160309483335, 0,
-0.0628595877201, 0.880724870686, 0.182134717034, 0),

(0.316086131719, 0.854894118151, -0.170980249869, 0,
0.250572926562, 0.683189199376, 0.0662378740621, 0,
-0.00735450321111, 0.00718184676374, 1.00017265645, 0),

(0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0),

(0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0),

(0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0),

(0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0)
)

def cvtsave(img,ix,outfile):
	cbmat = cbmats[ix]
	imgx = img.convert('RGB',cbmat)
	imgx.save(outfile)


for infile in arguments.input_file : 
        img = Image.open(infile)
        if img.mode != 'RGB':
                img = img.convert('RGB')

        fileprefix = infile.split(".")[0]
        filesuffix = infile.split(".")[1]
        print ("Producing file " + infile +" for case: Protanopia")
        cvtsave(img,1,fileprefix+"_protanopia."+filesuffix)
        print ("Producing file " + infile +" for case: Deuteranopia")
        cvtsave(img,2,fileprefix+"_deuteranopia."+filesuffix)
        print ("Producing file " + infile +" for case: Tritanopia")
        cvtsave(img,3,fileprefix+"_tritanopia."+filesuffix)
        print ("Producing file " + infile +" in grey scale")
        cvtsave(img,5,fileprefix+"_greyscale."+filesuffix)


print("Please check all these figures are understandable ")


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

